Learning Heuristics for Template-based CEGIS of Loop Invariants with Reinforcement Learning

Loop-invariant synthesis is the basis of program verification. Due to the undecidability of the problem in general, a tool for invariant synthesis necessarily uses heuristics. Despite the common belief that the design of heuristics is vital for the performance of a synthesizer, heuristics are often engineered by their developers based on experience and intuition, sometimes in an \emph{ad-hoc} manner. In this work, we propose an approach to systematically learning heuristics for template-based CounterExample-Guided Inductive Synthesis (CEGIS) with reinforcement learning. As a concrete example, we implement the approach on top of PCSat, which is an invariant synthesizer based on template-based CEGIS. Experiments show that PCSat guided by the heuristics learned by our framework not only outperforms existing state-of-the-art CEGIS-based solvers such as HoICE and the neural solver Code2Inv, but also has slight advantages over non-CEGIS-based solvers such as Eldarica and Spacer in linear Constrained Horn Clause (CHC) solving.

==> new_figs/code2inv/gen_figs.sh <==
#!/bin/sh

echo "generating scatter plots"
gnuplot *.txt

echo "generating cactus plots"
for file in *.tsv ; do
  base=${file%.*}
  cat ${base}.tsv | tr '\t' ' ' > ${base}.csv
  ../../mkplot/mkplot.py -l --legend prog_alias -t 600 -b pdf --xlabel "Test problems solved (out of 81)" --ylabel "Time in seconds" --shape squared --save-to cactus_${base}.pdf ${base}.csv
done


==> new_figs/gen_figs.sh <==
#!/bin/sh

echo "generating scatter plots"
gnuplot *.txt

echo "generating cactus plots"
for file in *.tsv ; do
  base=${file%.*}
  cat ${base}.tsv | tr '\t' ' ' > ${base}.csv
  ../mkplot/mkplot.py -l --legend prog_alias -t 600 -b pdf --xlabel "Test problems solved (out of 171)" --ylabel "Time in seconds" --shape squared --save-to cactus_${base}.pdf ${base}.csv
  ../mkplot/mkplot.py -l --legend prog_alias -t 600 -b pdf --xlabel "Test problems solved (out of 171)" --ylabel "Time in seconds" --save-to wide_cactus_${base}.pdf ${base}.csv
done

